The 8-Point Algorithm as an Inductive Bias for Relative Pose Prediction by ViTs

We present a simple baseline for directly estimating the relative pose (rotation and translation, including scale) between two images. Deep methods have recently shown strong progress but often require complex or multi-stage architectures. We show that a handful of modifications can be applied to a Vision Transformer (ViT) to bring its computations close to the Eight-Point Algorithm. This inductive bias enables a simple method to be competitive in multiple settings, often substantially improving over the state of the art with strong performance gains in limited data regimes.

==> findTerms.py <==
import numpy as np
import pdb

code = {3: 'c', 5: 'd', 7: 'a', 11: 'b'}

remap = [
    ("cc","{u^2}"),
    ("dd","{v^2}"),
    ("aa","{{u'}^2}"),
    ("bb","{{v'}^2}"),
    ("c","{u}"),
    ("d","{v}"),
    ("a","{u'}"),
    ("b","{v'}")
]


x = np.array([[3,5,1]]).astype(int)
xp = np.array([[7,11,1]]).astype(int)

#9x9
utu = np.kron(x,xp).T @ np.kron(x,xp)
#6x6
utun = np.array([[1,3,5,3*5, 3*3, 5*5]]).T @ np.array([[1,7,11,7*11, 7*7, 11*11]])

#color the terms by the rows they appear in \phi(x) \phi(x')^T
row2color = {0: (1,0,0), 1: (0,1,0), 2: (0,0,1), 3: (1,1,0), 4: (0,1,1), 5: (1,0,1)}
lookup = {}
for i in range(utun.shape[0]):
    for j in range(utun.shape[1]):
        lookup[utun[i,j]] = row2color[i]

def factor(v):
    r = []
    for i in range(2,v+1):
        while v % i == 0:
            r.append(i) 
            v = v // i 
    return r

def n2id(el):
    if el == 1:
        s = "1"
    else:
        print("Converting", el)
        s = "".join((code[f] for f in factor(el)))

        for subs, output in remap:
            s = s.replace(subs, output)

        if 0: 
            #rewrite
            s = s.replace("xx","x^2")
            s = s.replace("yy","y^2")
            s = s.replace("uu","u^2")
            s = s.replace("vv","v^2")

            s = s.replace("u","{u'}")
            s = s.replace("v","v'")
            s = s.replace("x","{u}")
            s = s.replace("y","{v}")


    rgb = ",".join(map(str,[v*0.75 for v in lookup[el]]))
    s = "\\textcolor[rgb]{%s}{%s}" % (rgb, s)

    return s

for eli, el in enumerate(np.unique(utun)):
    print(n2id(el)) 


fh = open("supp_matrix.tex","w")

fh.write("""
We'll first expand out $\\phi(\\xB) \\phi(\\xB')^\\top$. When factored
out,
""")

fh.write("\\begin{equation}\n")
fh.write("\\phi(\\xB) \phi(\\xB')^\\top = ")
fh.write("\\left[\n")
fh.write("\\begin{array}{ccccccccc}\n")
for i in range(utun.shape[0]):
    for j in range(utun.shape[1]):
        if j != 0:
            fh.write(" & ")
        fh.write(n2id(utun[i,j]))
    fh.write("\\\\ \n")
fh.write("\\end{array}\n")
fh.write("\\right].\n")
fh.write("\\end{equation}\n")

fh.write("""Subsequently, we'll color the terms according to which row they appear in $\\phi(\\xB) \\phi(\\xB')^\\top$.

The matrix created for each correspondence is $(\\xB \otimes {\\xB'})^\\top (\\xB \otimes {\\xB'})$. We'll first define
$(\\xB \otimes {\\xB'})$:
""")
fh.write("\\begin{equation}\n")
fh.write("(\\xB \otimes {\\xB}') = ")
fh.write("\\left[ \\begin{array}{ccccccccc} ")
xxp = np.kron(x,xp)
for i in range(xxp.size):
    if i != 0:
        fh.write(" & ")
    fh.write(n2id(xxp.ravel()[i]))
fh.write("\\end{array} \\right].")
fh.write("\\end{equation}\n")

fh.write("""We can then compute the outer product 
$(\\xB \otimes {\\xB'})^\\top (\\xB \otimes {\\xB'})$. This is highly redundant -- note that the
ith row and ith column are identical. More specifically, """)

fh.write("\\begin{equation}\n")
fh.write("(\\xB \otimes {\\xB}')^\\top (\\xB \otimes {\\xB}')= ")
fh.write("\\left[\n")
fh.write("\\begin{array}{ccccccccc}\n")
for i in range(utu.shape[0]):
    for j in range(utu.shape[1]):
        if j != 0:
            fh.write(" & ")
        fh.write(n2id(utu[i,j]))
    fh.write("\\\\ \n")
fh.write("\\end{array}\n")
fh.write("\\right]\n")
fh.write("\\end{equation}\n")

fh.write("""Note that the rows of $\\phi(\\xB) \\phi(\\xB')^\\top$ appear in $3 \\times 3$ blocks inside 
$(\\xB \otimes {\\xB'})^\\top (\\xB \otimes {\\xB'})$. In particular, inside each $3 \\times 3$ block, the 
columns of the $\\phi(\\xB) \\phi(\\xB')^\\top$ appear in the following order:
""")

fh.write("\\begin{equation}\n")
fh.write("\\left[ \\begin{array}{ccc}\n")
fh.write("5 & 4 & 2 \\\\")
fh.write("4 & 6 & 3 \\\\")
fh.write("2 & 3 & 1 \\\\")
fh.write("\\end{array} \\right].\n")
fh.write("\\end{equation} \n")

